On Chernoff Lower-Bound of Outage Threshold for Non-Central $\chi^2$-Distributed MIMO Beamforming Gain

The cumulative distribution function (CDF) of a non-central $\chi^2$-distributed random variable (RV) is often used when measuring the outage probability of communication systems. For adaptive transmitters, it is important but mathematically challenging to determine the outage threshold for an extreme target outage probability (e.g., $10^{-5}$ or less). This motivates us to investigate lower bounds of the outage threshold, and it is found that the one derived from the Chernoff inequality (named Cher-LB) is the most {effective} lower bound. The Cher-LB is then employed to predict the multi-antenna transmitter beamforming-gain in ultra-reliable and low-latency communication, concerning the first-order Markov time-varying channel. It is exhibited that, with the proposed Cher-LB, pessimistic prediction of the beamforming gain is made sufficiently accurate for guaranteed reliability as well as the transmit-energy efficiency.

==> figure/MIMO/testLoadTxt.py <==
##############################################
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
#import scipy.io


variableTry = np.loadtxt("myData.txt",delimiter=',')
print(variableTry)

==> figure/MIMO/v2MIMOFig1.py <==
##############################################
#Import Python Libraries
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
#import scipy.io


##############################################
#Enable LaTex and Use LaTeX Libraries
plt.rcParams['text.usetex'] = True
plt.rcParams.update({
#    'font.size': 8,
#   'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsfonts,mathrsfs,amsmath}'
})



##############################################
#Import Data from .txt Files
Axis_M20N2v20 = np.loadtxt("v2MIMOFig1_Axis_M20N2v20.txt",delimiter=',')
PDF_M20N2v20 = np.loadtxt("v2MIMOFig1_pdfM20N2v20.txt",delimiter=',')
Axis_M20N4v20 = np.loadtxt("v2MIMOFig1_Axis_M20N4v20.txt",delimiter=',')
PDF_M20N4v20 = np.loadtxt("v2MIMOFig1_pdfM20N4v20.txt",delimiter=',')

Axis_M50N2v20 = np.loadtxt("v2MIMOFig1_Axis_M50N2v20.txt",delimiter=',')
PDF_M50N2v20 = np.loadtxt("v2MIMOFig1_pdfM50N2v20.txt",delimiter=',')
Axis_M50N4v20 = np.loadtxt("v2MIMOFig1_Axis_M50N4v20.txt",delimiter=',')
PDF_M50N4v20 = np.loadtxt("v2MIMOFig1_pdfM50N4v20.txt",delimiter=',')

Axis_M1000N2v20 = np.loadtxt("v2MIMOFig1_Axis_M1000N2v20.txt",delimiter=',')
PDF_M1000N2v20 = np.loadtxt("v2MIMOFig1_pdfM1000N2v20.txt",delimiter=',')
Axis_M1000N4v20 = np.loadtxt("v2MIMOFig1_Axis_M1000N4v20.txt",delimiter=',')
PDF_M1000N4v20 = np.loadtxt("v2MIMOFig1_pdfM1000N4v20.txt",delimiter=',')

YaxisTemp = np.linspace(0, 20, num=6)
XaxisJ0_2 = 0.757088799576775*np.linspace(1, 1, num=6)
XaxisMRC_poly = 0.07*np.linspace(1, 1, num=6)
XaxisMRC_Cher = 0.0471*np.linspace(1, 1, num=6)

#print(Axis_M20N4v20)


##############################################
#Setup Figure Size
fig, ax = plt.subplots(figsize=[6, 4.8])
mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Helvetica')
for axis in ['top','bottom','left','right']:
    ax.spines[axis].set_linewidth(0.7)

##############################################
#Setup Margins of the Figure
plt.subplots_adjust(left=0.132, bottom=0.128, right=0.96, top=0.94)


##############################################
#Plot the Lines
Line1 = ax.plot(Axis_M20N2v20,PDF_M20N2v20, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[11,17,29,38])
Line2 = ax.plot(Axis_M20N4v20,PDF_M20N4v20, 'v-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[11,17,29,37])

Line8 = ax.plot(XaxisMRC_poly,YaxisTemp, 's--', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='black',markevery=[1,2,3,4], clip_on=False)
Line9 = ax.plot(XaxisMRC_Cher,YaxisTemp, 's--', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='white',markevery=[1,2,3,4], clip_on=False)

Line3 = ax.plot(Axis_M50N2v20,PDF_M50N2v20, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[22,27,38,43])
Line4 = ax.plot(Axis_M50N4v20,PDF_M50N4v20, 'v-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[20,29,37,45])

Line5 = ax.plot(Axis_M1000N2v20,PDF_M1000N2v20, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[33,39,54,60])
Line6 = ax.plot(Axis_M1000N4v20,PDF_M1000N4v20, 'v-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[33,39,60,66])

Line7 = ax.plot(XaxisJ0_2,YaxisTemp, 'd--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[1,2,3,4], clip_on=False)



##############################################
#Setup X-Axis and Y-Axis
ax.set(xlim=(0, 0.8))
ax.set(ylim=(0, 20))
ax.set_xlabel(r'$\beta^\perp$',color="black", fontsize=17)
ax.set_ylabel(r'PDF of $\beta^\perp$',color="black", fontsize=17)

##############################################
#Setup Tick Labels
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)


##############################################
#Setup Grids
plt.grid(visible=True, which='major', axis='both',
    color='silver', linestyle='-', linewidth=0.5)


##############################################
#Setup Legends
#ax.legend(("phase field", "level set", "sharp interface"),
#          shadow=False, loc=(0.01, 0.48), handlelength=1.5, fontsize=16)
Legend = ax.legend([r"MF Beamforming, $\beta^\perp_\text{Cher}$, $N=2$", r"MF Beamforming, $\beta^\perp_\text{Cher}$, $N=4$", r"MRC, $\beta^\perp_\text{Poly}$", r"MRC, $\beta^\perp_\text{Cher}$"],
          shadow=False, loc="upper left", handlelength=1.5, fontsize=15, ncol=1,framealpha=1, frameon=True,fancybox=False,edgecolor='black')
Legend.get_frame().set_linewidth(0.7)


##############################################
#Setup Textboxes and Annotations
ax.text(0.15, 5, r"$M=20$", color="black", fontsize=17)
ax.text(0.34, 5.6, r"$M=50$", color="black", fontsize=17)
ax.text(0.6, 18, r"$M=1,000$", color="black", fontsize=17)

t1 = (r"$\beta^\perp_\text{Cher}$ converges to $\mathcal{J}_0^2(\tau)$"
     "\n"
     r"as $M$ increases")
ax.text(0.22, 8.4, t1, color="black", fontsize=17, ha='left')

ax.text(0.71, 13.2, r"$\mathcal{J}_0^2(\tau)$", color="black", fontsize=17, ha='left')

T0 = (r"\parbox{0in}{"
      r"\begin{align*}"
      r"&\beta^\perp_\text{Cher}\text{ converges to }\mathcal{J}_0^2(\tau)\\"
      r"&\text{as }M\text{ increases}"
      r"\end{align*}"
      r"}"
      )
#ax.text(0.25, 8.1, t1, color="black", fontsize=13)
ax.annotate("", xy=(0.61, 8.7), xytext=(0.46, 8.7),
            arrowprops=dict(arrowstyle="->", linewidth=1))

#plt.tight_layout()
plt.savefig('v2MIMOFig1.eps', format='eps', transparent=False, dpi=1200)
plt.show()



#plt.savefig.update(transparent=False)
#plt.savefig('Test.pdf', format='pdf', dpi=1200)
#fig.savefig('Test.svg', format='svg', dpi=1200)


==> figure/MIMO/v2MIMOFig2.py <==
##############################################
#Import Python Libraries
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
#import scipy.io


##############################################
#Enable LaTex and Use LaTeX Libraries
plt.rcParams['text.usetex'] = True
plt.rcParams.update({
#    'font.size': 8,
#   'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsfonts,mathrsfs,amsmath}'
})


##############################################
#Setup Figure Size
fig = plt.figure(figsize=[6, 4.8])
#gs = mpl.gridspec.GridSpec(1, 2, figure=fig,wspace=0.32)
gs = mpl.gridspec.GridSpec(1, 2, figure=fig,wspace=0.32,left=0.132, bottom=0.128, right=0.96, top=0.94)
ax0 = fig.add_subplot(gs[0])
ax1 = fig.add_subplot(gs[1])
##############################################
#Setup Margins of the Figure
#plt.subplots_adjust(left=0.1, bottom=0.115, right=0.96, top=0.94)

#fig, ax = plt.subplots(nrows=1,ncols=2,figsize=[6, 4.8])
mpl.rc('font',family='Times New Roman')
####mpl.rc('font',family='Helvetica')
for axis in ['top','bottom','left','right']:
    ax0.spines[axis].set_linewidth(0.7)
for axis in ['top','bottom','left','right']:
    ax1.spines[axis].set_linewidth(0.7)


##############################################
##############################################
#The Figure on the Left


##############################################
#Import Data from .txt Files
Axis_M20N4v20 = np.loadtxt("v2MIMOFig2_pdfLambdaAxis_M20N4v20.txt",delimiter=',')
PDF_M20N4v20 = np.loadtxt("v2MIMOFig2_pdfLambda_M20N4v20.txt",delimiter=',')
Axis_M50N4v20 = np.loadtxt("v2MIMOFig2_pdfLambdaAxis_M50N4v20.txt",delimiter=',')
PDF_M50N4v20 = np.loadtxt("v2MIMOFig2_pdfLambda_M50N4v20.txt",delimiter=',')

Axis_M20N2v20 = np.loadtxt("v2MIMOFig2_pdfLambdaAxis_M20N2v20.txt",delimiter=',')
PDF_M20N2v20 = np.loadtxt("v2MIMOFig2_pdfLambda_M20N2v20.txt",delimiter=',')
Axis_M50N2v20 = np.loadtxt("v2MIMOFig2_pdfLambdaAxis_M50N2v20.txt",delimiter=',')
PDF_M50N2v20 = np.loadtxt("v2MIMOFig2_pdfLambda_M50N2v20.txt",delimiter=',')
#print(Axis_M20N4v20)


##############################################
#Plot the Lines
Line1 = ax0.plot(Axis_M20N4v20,PDF_M20N4v20, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[37,46,65,72], clip_on=True)
Line2 = ax0.plot(Axis_M20N2v20,PDF_M20N2v20, 'v-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[40,47,65,72], clip_on=True)
Line3 = ax0.plot(Axis_M50N4v20,PDF_M50N4v20, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[46,53,69,74], clip_on=True)
Line4 = ax0.plot(Axis_M50N2v20,PDF_M50N2v20, 'v-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[48,55,69,74], clip_on=True)

##############################################
#Setup X-Axis and Y-Axis
ax0.set(xlim=(0.15, 0.6))
ax0.set(ylim=(0, 18))
ax0.set_xlabel(r'$\lambda$',color="black", fontsize=17)
ax0.set_ylabel(r'PDF of $\lambda$',color="black", fontsize=17)
ax0.set_title(r'(a)',color="black", fontsize=17)

##############################################
#Setup Tick Labels
ax0.tick_params(axis='x', labelsize=14)
ax0.tick_params(axis='y', labelsize=14)

##############################################
#Setup Grids
ax0.grid(visible=True, which='major', axis='both',
    color='silver', linestyle='-', linewidth=0.5)

##############################################
#Setup Legends
#ax.legend(("phase field", "level set", "sharp interface"),
#          shadow=False, loc=(0.01, 0.48), handlelength=1.5, fontsize=16)
Legend = ax0.legend(["$N=4$", "$N=2$"],
          shadow=False, loc="upper left", handlelength=1.5, fontsize=17, ncol=1,framealpha=1, frameon=True,fancybox=False,edgecolor='black')
Legend.get_frame().set_linewidth(0.7)


##############################################
#Setup Textboxes and Annotations
ax0.text(0.25, 9, r"$M=20$", color="black", fontsize=17)
ax0.text(0.31, 12.5, r"$M=50$", color="black", fontsize=17)
#ax.annotate("", xy=(0.35, 4.6), xytext=(0.35, 5.8),
#            arrowprops=dict(arrowstyle="->", linewidth=1))





##############################################
##############################################
#The Figure on the Right

##############################################
#Import Data from .txt Files
Axis_M20N4v20 = np.loadtxt("v2MIMOFig2b_pdfLambdaAxis_M20N4v20.txt",delimiter=',')
PDF_M20N4v20 = np.loadtxt("v2MIMOFig2b_pdfLambda_M20N4v20.txt",delimiter=',')
Axis_M50N4v20 = np.loadtxt("v2MIMOFig2b_pdfLambdaAxis_M50N4v20.txt",delimiter=',')
PDF_M50N4v20 = np.loadtxt("v2MIMOFig2b_pdfLambda_M50N4v20.txt",delimiter=',')

Axis_M20N2v20 = np.loadtxt("v2MIMOFig2b_pdfLambdaAxis_M20N2v20.txt",delimiter=',')
PDF_M20N2v20 = np.loadtxt("v2MIMOFig2b_pdfLambda_M20N2v20.txt",delimiter=',')
Axis_M50N2v20 = np.loadtxt("v2MIMOFig2b_pdfLambdaAxis_M50N2v20.txt",delimiter=',')
PDF_M50N2v20 = np.loadtxt("v2MIMOFig2b_pdfLambda_M50N2v20.txt",delimiter=',')
#print(Axis_M20N4v20)


##############################################
#Plot the Lines
Line1b = ax1.plot(Axis_M20N4v20,PDF_M20N4v20, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[70,78,87,90], clip_on=True)
Line2b = ax1.plot(Axis_M20N2v20,PDF_M20N2v20, 'v-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[65,70,78,81], clip_on=True)
Line3b = ax1.plot(Axis_M50N4v20,PDF_M50N4v20, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[64,69,80,83], clip_on=True)
Line4b = ax1.plot(Axis_M50N2v20,PDF_M50N2v20, 'v-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[69,73,81,84], clip_on=True)

##############################################
#Setup X-Axis and Y-Axis
ax1.set(xlim=(0.5, 1))
ax1.set(ylim=(0, 35))
ax1.set_xlabel(r'$\lambda_\text{approx}/\lambda$',color="black", fontsize=17)
ax1.set_ylabel(r'PDF of $\lambda_\text{approx}/\lambda$',color="black", fontsize=17)
ax1.set_title(r'(b)',color="black", fontsize=17)

##############################################
#Setup Tick Labels
ax1.tick_params(axis='x', labelsize=14)
ax1.tick_params(axis='y', labelsize=14)

##############################################
#Setup Grids
ax1.grid(visible=True, which='major', axis='both',
    color='silver', linestyle='-', linewidth=0.5)

##############################################
#Setup Legends
#ax.legend(("phase field", "level set", "sharp interface"),
#          shadow=False, loc=(0.01, 0.48), handlelength=1.5, fontsize=16)
Legend = ax1.legend(["$N=4$", "$N=2$"],
          shadow=False, loc="upper left", handlelength=1.5, fontsize=17, ncol=1,framealpha=1, frameon=True,fancybox=False,edgecolor='black')
Legend.get_frame().set_linewidth(0.7)


##############################################
#Setup Textboxes and Annotations
ax1.text(0.66, 8.7, r"$M=20$", color="black", fontsize=17)
ax1.text(0.68, 23.7, r"$M=50$", color="black", fontsize=17)
#ax.annotate("", xy=(0.35, 4.6), xytext=(0.35, 5.8),
#            arrowprops=dict(arrowstyle="->", linewidth=1))










#plt.tight_layout()
plt.savefig('v2MIMOFig2.eps', format='eps', transparent=False, dpi=1200)
plt.show()



#plt.savefig.update(transparent=False)
#plt.savefig('Test.pdf', format='pdf', dpi=1200)
#fig.savefig('Test.svg', format='svg', dpi=1200)


==> figure/MIMO/v2MIMOFig3.py <==
##############################################
#Import Python Libraries
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
#import scipy.io


##############################################
#Enable LaTex and Use LaTeX Libraries
plt.rcParams['text.usetex'] = True
plt.rcParams.update({
#    'font.size': 8,
#   'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsfonts,mathrsfs,amsmath}'
})



##############################################
#Import Data from .txt Files
MArray = [20,30,40,50,60,70,80,90,100]
powerCostCher_N4 = np.loadtxt("powerCostCher_N4.txt",delimiter=',')
powerCostExact_N4 = np.loadtxt("powerCostExact_N4.txt",delimiter=',')
powerCostCher_N2 = np.loadtxt("powerCostCher_N2.txt",delimiter=',')
powerCostExact_N2 = np.loadtxt("powerCostExact_N2.txt",delimiter=',')



#print(Axis_M20N4v20)


##############################################
#Setup Figure Size
fig, ax = plt.subplots(figsize=[6, 4.8])
mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Helvetica')
for axis in ['top','bottom','left','right']:
    ax.spines[axis].set_linewidth(0.7)

##############################################
#Setup Margins of the Figure
plt.subplots_adjust(left=0.132, bottom=0.128, right=0.96, top=0.94)


##############################################
#Plot the Lines
Line1 = ax.plot(MArray,powerCostCher_N4, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='black', clip_on=False)
Line2 = ax.plot(MArray,powerCostExact_N4, 'v-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='black', clip_on=False)
Line3 = ax.plot(MArray,powerCostCher_N2, 'o--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=False)
Line4 = ax.plot(MArray,powerCostExact_N2, 'v--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=False)

#,markevery=[11,17,29,37]

##############################################
#Setup X-Axis and Y-Axis
ax.set(xlim=(20, 100))
ax.set(ylim=(1, 5))
ax.set_xlabel(r'$M$',color="black", fontsize=17)
ax.set_ylabel(r'Normalized Average Power Consumption',color="black", fontsize=17)

##############################################
#Setup Tick Labels
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)

##############################################
#Setup Grids
plt.grid(visible=True, which='major', axis='both',
    color='silver', linestyle='-', linewidth=0.5)

##############################################
#Setup Legends
#ax.legend(("phase field", "level set", "sharp interface"),
#          shadow=False, loc=(0.01, 0.48), handlelength=1.5, fontsize=16)
Legend = ax.legend([r"$\mathbb{E}(1/\beta^\perp_{\text{Cher}})$, $N=4$", r"$\mathbb{E}(1/\beta)$, $N=4$", r"$\mathbb{E}(1/\beta^\perp_{\text{Cher}})$, $N=2$", r"$\mathbb{E}(1/\beta)$, $N=2$"],
          shadow=False, loc="upper right", handlelength=1.5, fontsize=17, ncol=1,framealpha=1, frameon=True,fancybox=False,edgecolor='black')
Legend.get_frame().set_linewidth(0.7)


##############################################
#Setup Textboxes and Annotations
#ax.text(0.32, 6, r"MF beamforming outperforms G-STBC", color="black", fontsize=17)
#ax.annotate("", xy=(0.35, 4.6), xytext=(0.35, 5.8),
#            arrowprops=dict(arrowstyle="->", linewidth=1))

#plt.tight_layout()
plt.savefig('v2MIMOFig3.eps', format='eps', transparent=False, dpi=1200)
plt.show()



#plt.savefig.update(transparent=False)
#plt.savefig('Test.pdf', format='pdf', dpi=1200)
#fig.savefig('Test.svg', format='svg', dpi=1200)


==> figure/MIMO/v2MIMOFig4.py <==
##############################################
#Import Python Libraries
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
#import scipy.io


##############################################
#Enable LaTex and Use LaTeX Libraries
plt.rcParams['text.usetex'] = True
plt.rcParams.update({
#    'font.size': 8,
#   'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsfonts,mathrsfs,amsmath}'
})


##############################################
#Import Data from .txt Files
Axis_M20N4v20 = np.loadtxt("v2MIMOFig4_Axis_M20N4v20.txt",delimiter=',')
PDF_M20N4v20 = np.loadtxt("v2MIMOFig4_PDF_M20N4v20.txt",delimiter=',')
Axis_M50N4v20 = np.loadtxt("v2MIMOFig4_Axis_M50N4v20.txt",delimiter=',')
PDF_M50N4v20 = np.loadtxt("v2MIMOFig4_PDF_M50N4v20.txt",delimiter=',')

Axis_M20N4J2v20 = np.loadtxt("v2MIMOFig4_Axis_M20N4J2v20.txt",delimiter=',')
PDF_M20N4J2v20 = np.loadtxt("v2MIMOFig4_PDF_M20N4J2v20.txt",delimiter=',')
Axis_M50N4J2v20 = np.loadtxt("v2MIMOFig4_Axis_M50N4J2v20.txt",delimiter=',')
PDF_M50N4J2v20 = np.loadtxt("v2MIMOFig4_PDF_M50N4J2v20.txt",delimiter=',')


Axis_M20N4J2v20_diversity = np.loadtxt("v2MIMOFig4_Axis_M20N4J2v20_diversity.txt",delimiter=',')
PDF_M20N4J2v20_diversity = np.loadtxt("v2MIMOFig4_PDF_M20N4J2v20_diversity.txt",delimiter=',')
Axis_M50N4J2v20_diversity = np.loadtxt("v2MIMOFig4_Axis_M50N4J2v20_diversity.txt",delimiter=',')
PDF_M50N4J2v20_diversity = np.loadtxt("v2MIMOFig4_PDF_M50N4J2v20_diversity.txt",delimiter=',')

#print(Axis_M20N4v20)


##############################################
#Setup Figure Size
fig, ax = plt.subplots(figsize=[6, 4.8])
mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Helvetica')
for axis in ['top','bottom','left','right']:
    ax.spines[axis].set_linewidth(0.7)

##############################################
#Setup Margins of the Figure
plt.subplots_adjust(left=0.132, bottom=0.128, right=0.96, top=0.94)


##############################################
#Plot the Lines
Line1 = ax.plot(Axis_M20N4v20,PDF_M20N4v20, 'o--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[11,17,29,37])
Line2 = ax.plot(Axis_M50N4v20,PDF_M50N4v20, 'v--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[17,27,38,50])
Line3 = ax.plot(Axis_M20N4J2v20,PDF_M20N4J2v20, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[15,22,31,40])
Line4 = ax.plot(Axis_M50N4J2v20,PDF_M50N4J2v20, 'v-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white',markevery=[23,28,38,43])
Line5 = ax.plot(Axis_M20N4J2v20_diversity,PDF_M20N4J2v20_diversity, 'o-.', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='black',markevery=[13,21,28,40])
Line6 = ax.plot(Axis_M50N4J2v20_diversity,PDF_M50N4J2v20_diversity, 'v-.', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='black',markevery=[24,30,42,50])


##############################################
#Setup X-Axis and Y-Axis
ax.set(xlim=(0, 1))
ax.set(ylim=(0, 20))
ax.set_xlabel(r'$\beta^\perp_\text{Cher}$',color="black", fontsize=17)
ax.set_ylabel(r'PDF of $\beta^\perp_\text{Cher}$',color="black", fontsize=17)

##############################################
#Setup Tick Labels
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)

##############################################
#Setup Grids
plt.grid(visible=True, which='major', axis='both',
    color='silver', linestyle='-', linewidth=0.5)

##############################################
#Setup Legends
#ax.legend(("phase field", "level set", "sharp interface"),
#          shadow=False, loc=(0.01, 0.48), handlelength=1.5, fontsize=16)
Legend = ax.legend(["MF Beamforming, $M=20$", "MF Beamforming, $M=50$", "G-STBC, $M=20$, $J=2$", "G-STBC, $M=50$, $J=2$", "Relaxed Condition, $M=20$", "Relaxed Condition, $M=50$"],
          shadow=False, loc="upper right", handlelength=1.5, fontsize=17, ncol=1,framealpha=1, frameon=True,fancybox=False,edgecolor='black')
Legend.get_frame().set_linewidth(0.7)


##############################################
#Setup Textboxes and Annotations
t1 = (r"MF beamforming outperforms"
     "\n"
     r"G-STBC")
ax.text(0.32, 6.5, t1, color="black", fontsize=17)
ax.annotate("", xy=(0.35, 4.6), xytext=(0.35, 6.4),
            arrowprops=dict(arrowstyle="->", linewidth=1.2))





#plt.tight_layout()
plt.savefig('v2MIMOFig4.eps', format='eps', transparent=False, dpi=1200)
plt.show()



#plt.savefig.update(transparent=False)
#plt.savefig('Test.pdf', format='pdf', dpi=1200)
#fig.savefig('Test.svg', format='svg', dpi=1200)


==> figure/properties/Test_ylabel.py <==
import matplotlib.pyplot as plt


plt.rcParams.update({
#    'font.size': 8,
    'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsfonts,mathrsfs,amsmath}'
})

fig = plt.figure()
plt.axis([0, 10, 0, 10])
t = (r'$\rho$'+'\n'+'Second\n'+'Third')
plt.text(4, 1, t, ha='left', rotation=15, wrap=True)
plt.text(6, 5, t, ha='left', rotation=15, wrap=True)
plt.text(5, 5, t, ha='right', rotation=-15, wrap=True)
plt.text(5, 10, t, fontsize=18, style='oblique', ha='center',
         va='top', wrap=True)
plt.text(3, 4, t, family='serif', style='italic', ha='right', wrap=True)
plt.text(-1, 0, t, ha='left', rotation=-15, wrap=True)

plt.show()

==> figure/properties/v2propertiesFig1.py <==
##############################################
#Import Python Libraries
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
#import matplotlib.ticker as mtick
#import scipy.io


##############################################
#Enable LaTex and Use LaTeX Libraries
plt.rcParams['text.usetex'] = True
plt.rcParams.update({
#    'font.size': 8,
#   'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsfonts,mathrsfs,amsmath}'
})


##############################################
#Setup Figure Size
fig = plt.figure(figsize=[6, 4.8])
gs = mpl.gridspec.GridSpec(1, 2, figure=fig,wspace=0.23,left=0.132, bottom=0.128, right=0.96, top=0.94)
ax0 = fig.add_subplot(gs[0])
ax1 = fig.add_subplot(gs[1])


#fig, ax = plt.subplots(nrows=1,ncols=2,figsize=[6, 4.8])
mpl.rc('font',family='Times New Roman')
####mpl.rc('font',family='Helvetica')
for axis in ['top','bottom','left','right']:
    ax0.spines[axis].set_linewidth(0.7)
for axis in ['top','bottom','left','right']:
    ax1.spines[axis].set_linewidth(0.7)

##############################################
#Setup Margins of the Figure
#plt.subplots_adjust(left=0.115, bottom=0.115, right=0.96, top=0.94)


##############################################
##############################################
#The Figure on the Left


##############################################
#Import Data from .txt Files
betaCher = np.loadtxt("v2propertiesFig1_betaCher.txt",delimiter=',')
betaPoly = np.loadtxt("v2propertiesFig1_betaPoly.txt",delimiter=',')
betaCheby = np.loadtxt("v2propertiesFig1_betaCheby.txt",delimiter=',')
betaMean = np.loadtxt("v2propertiesFig1_betaMean.txt",delimiter=',')

MArray = np.linspace(10,100,10)
#print(Axis_M20N4v20)


##############################################
#Plot the Lines
Line1 = ax0.plot(MArray,betaCher, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=False)
Line2 = ax0.plot(MArray,betaPoly, 'v-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=True)
Line3 = ax0.plot(MArray,betaMean, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='black', clip_on=False)

##############################################
#Setup X-Axis and Y-Axis
ax0.set(xlim=(10, 100))
ax0.set(ylim=(0, 150))
ax0.set_xlabel(r'$\mathcal{M}^2$',color="black", fontsize=17)
ax0.set_ylabel(r'Lower Bounds $\beta^\perp$',color="black", fontsize=17)
ax0.set_title(r'(a) Cher-LB \& Poly-LB',color="black", fontsize=17)

##############################################
#Setup Tick Labels
ax0.tick_params(axis='x', labelsize=14)
ax0.tick_params(axis='y', labelsize=14)

##############################################
#Setup Grids
ax0.grid(visible=True, which='major', axis='both',
    color='silver', linestyle='-', linewidth=0.5)

##############################################
#Setup Legends
#ax.legend(("phase field", "level set", "sharp interface"),
#          shadow=False, loc=(0.01, 0.48), handlelength=1.5, fontsize=16)
#Legend = ax0.legend(["$N=4$", "$N=2$"],
#          shadow=False, loc="upper left", handlelength=1.5, fontsize=13, ncol=1,framealpha=1, frameon=True,fancybox=False,edgecolor='black')
#Legend.get_frame().set_linewidth(0.7)


##############################################
#Setup Textboxes and Annotations
ax0.text(59, 34, r"$\beta^\perp_\text{Cher}$", color="black", fontsize=17)
ax0.text(48, 72, r"$\mathbb{E}(\beta)$", color="black", fontsize=17)
ax0.text(31, 115, r"$\beta^\perp_\text{Poly}$", color="black", fontsize=17)
#ax.annotate("", xy=(0.35, 4.6), xytext=(0.35, 5.8),
#            arrowprops=dict(arrowstyle="->", linewidth=1))





##############################################
##############################################
#The Figure on the Right

##############################################
#Import Data from .txt Files

##############################################
#Plot the Lines
Line1b = ax1.plot(MArray,betaCheby, 's-', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='white', clip_on=False)

##############################################
#Setup X-Axis and Y-Axis
ax1.set(xlim=(10, 100))
ax1.set(ylim=(-22000, -6000))
ax1.set_xlabel(r'$\mathcal{M}^2$',color="black", fontsize=17)
#ax1.set_ylabel(r'PDF of $\lambda_\text{approx}/\lambda$',color="black", fontsize=15)
ax1.set_title(r'(b) Cheby-LB',color="black", fontsize=17)

from matplotlib import ticker
formatter = ticker.ScalarFormatter(useMathText=True)
formatter.set_scientific(True)
formatter.set_powerlimits((-1,1))
ax1.yaxis.set_major_formatter(formatter) # for y axis
##############################################
#Setup Tick Labels
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)
ax0.set_xticks([20,40,60,80,100])

##############################################
#Setup Grids
ax1.grid(visible=True, which='major', axis='both',
    color='silver', linestyle='-', linewidth=0.5)

##############################################
#Setup Legends
#ax.legend(("phase field", "level set", "sharp interface"),
#          shadow=False, loc=(0.01, 0.48), handlelength=1.5, fontsize=16)
#Legend = ax1.legend(["$N=4$", "$N=2$"],
#          shadow=False, loc="upper left", handlelength=1.5, fontsize=13, ncol=1,framealpha=1, frameon=True,fancybox=False,edgecolor='black')
#Legend.get_frame().set_linewidth(0.7)


##############################################
#Setup Textboxes and Annotations
ax1.text(59, -15000, r"$\beta^\perp_\text{Cheby}$", color="black", fontsize=17)
#ax1.text(0.82, 31.7, r"$M=50$", color="black", fontsize=13)
#ax.annotate("", xy=(0.35, 4.6), xytext=(0.35, 5.8),
#            arrowprops=dict(arrowstyle="->", linewidth=1))










#plt.tight_layout()
plt.savefig('v2propertiesFig1.eps', format='eps', transparent=False, dpi=1200)
plt.show()



#plt.savefig.update(transparent=False)
#plt.savefig('Test.pdf', format='pdf', dpi=1200)
#fig.savefig('Test.svg', format='svg', dpi=1200)


==> figure/properties/v2propertiesFig2.py <==
##############################################
#Import Python Libraries
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
#import scipy.io


##############################################
#Enable LaTex and Use LaTeX Libraries
plt.rcParams['text.usetex'] = True
plt.rcParams.update({
#    'font.size': 8,
#   'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsfonts,mathrsfs,amsmath}'
})



##############################################
#Import Data from .txt Files
outageN4 = np.loadtxt("v2propertiesFig2_N4.txt",delimiter=',')
outageN8 = np.loadtxt("v2propertiesFig2_N8.txt",delimiter=',')
outageN12 = np.loadtxt("v2propertiesFig2_N12.txt",delimiter=',')
outageN16 = np.loadtxt("v2propertiesFig2_N16.txt",delimiter=',')

epsilon = 1.e-06*np.linspace(1,1,20)
MSqrArray = np.linspace(10,200,20)
#print(Axis_M20N4v20)


##############################################
#Setup Figure Size
fig, ax = plt.subplots(figsize=[6, 4.8])
mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Helvetica')
for axis in ['top','bottom','left','right']:
    ax.spines[axis].set_linewidth(0.7)

##############################################
#Setup Margins of the Figure
plt.subplots_adjust(left=0.132, bottom=0.128, right=0.96, top=0.94)


##############################################
#Plot the Lines
markIndices1 = np.arange(1,20,4)
markIndices2 = np.arange(2,20,4)
markIndices3 = np.arange(3,20,4)
markIndices4 = np.arange(0,20,4)
Line1 = ax.plot(MSqrArray,epsilon, '--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=False)
Line2 = ax.plot(MSqrArray,outageN4, 'v-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=False,markevery=markIndices1)
Line3 = ax.plot(MSqrArray,outageN8, 'd-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=False,markevery=markIndices2)
Line4 = ax.plot(MSqrArray,outageN12, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=False,markevery=markIndices3)
Line5 = ax.plot(MSqrArray,outageN16, 's-', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='white', clip_on=False,markevery=markIndices4)




##############################################
#Setup X-Axis and Y-Axis
ax.set(xlim=(10, 200))
ax.set(ylim=(1.e-08, 10.e-05))
ax.set_xlabel(r'$\mathcal{M}^2$',color="black", fontsize=17)
ax.set_ylabel(r'Outage Probability',color="black", fontsize=17)
ax.set_yscale('log')

##############################################
#Setup Tick Labels
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)

##############################################
#Setup Grids
plt.grid(visible=True, which='major', axis='both',
    color='silver', linestyle='-', linewidth=0.5)

##############################################
#Setup Legends
#ax.legend(("phase field", "level set", "sharp interface"),
#          shadow=False, loc=(0.01, 0.48), handlelength=1.5, fontsize=16)
Legend = ax.legend([r"Outage Constraint ($\epsilon$)", r"$N=4$", r"$N=8$", r"$N=12$", r"$N=16$"],
          shadow=False, loc="upper right", handlelength=1.5, fontsize=17, ncol=1,framealpha=1, frameon=True,fancybox=False,edgecolor='black')
Legend.get_frame().set_linewidth(0.7)


##############################################
#Setup Textboxes and Annotations
#ax.text(0.15, 5, r"$M=20$", color="black", fontsize=13)
#ax.text(0.34, 5.6, r"$M=50$", color="black", fontsize=13)
#ax.annotate("", xy=(0.61, 8.7), xytext=(0.46, 8.7),
#            arrowprops=dict(arrowstyle="->", linewidth=1))

#plt.tight_layout()
plt.savefig('v2propertiesFig2.eps', format='eps', transparent=False, dpi=1200)
plt.show()



#plt.savefig.update(transparent=False)
#plt.savefig('Test.pdf', format='pdf', dpi=1200)
#fig.savefig('Test.svg', format='svg', dpi=1200)


==> figure/properties/v2propertiesFig3.py <==
##############################################
#Import Python Libraries
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
#import scipy.io


##############################################
#Enable LaTex and Use LaTeX Libraries
#plt.rcParams['text.usetex'] = True
plt.rcParams.update({
#    'font.size': 8,
    'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsfonts,mathrsfs,amsmath}'
})



##############################################
#Import Data from .txt Files
lambdaN4 = np.loadtxt("v2propertiesFig3_Lambda_N4.txt",delimiter=',')
lambdaN8 = np.loadtxt("v2propertiesFig3_Lambda_N8.txt",delimiter=',')
lambdaN4_eps10_9 = np.loadtxt("v2propertiesFig3_Lambda_N4_eps10_9.txt",delimiter=',')
lambdaN8_eps10_9 = np.loadtxt("v2propertiesFig3_Lambda_N8_eps10_9.txt",delimiter=',')
lambdaApproxNew_10_6 = np.loadtxt("v2propertiesFig3_LambdaApproxNew_10_6.txt",delimiter=',')
lambdaApproxNew_10_9 = np.loadtxt("v2propertiesFig3_LambdaApproxNew_10_9.txt",delimiter=',')

rhoArray = np.linspace(10,500,50)
#print(Axis_M20N4v20)


##############################################
#Setup Figure Size
fig, ax = plt.subplots(figsize=[6, 4.8])
mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Helvetica')
for axis in ['top','bottom','left','right']:
    ax.spines[axis].set_linewidth(0.7)

##############################################
#Setup Margins of the Figure
plt.subplots_adjust(left=0.132, bottom=0.128, right=0.96, top=0.94)

##############################################
#Plot the Lines
markIndices1 = np.arange(1,47,6)
markIndices2 = np.arange(3,47,6)
markIndices3 = np.arange(5,47,6)
Line1 = ax.plot(rhoArray[2:50],lambdaN4[2:50], '-o', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=False,markevery=markIndices1)
Line2 = ax.plot(rhoArray[2:50],lambdaN8[2:50], 'v-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=False,markevery=markIndices2)
Line3 = ax.plot(rhoArray[2:50],lambdaApproxNew_10_6[2:50], 's-', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='white', clip_on=False,markevery=markIndices3)

Line4 = ax.plot(rhoArray[2:50],lambdaN4_eps10_9[2:50], 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=False,markevery=markIndices1)
Line5 = ax.plot(rhoArray[2:50],lambdaN8_eps10_9[2:50], 'v-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=False,markevery=markIndices2)
Line6 = ax.plot(rhoArray[2:50],lambdaApproxNew_10_9[2:50], 's-', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='white', clip_on=False,markevery=markIndices3)





##############################################
#Setup X-Axis and Y-Axis
ax.set(xlim=(30, 500))
#ax.set(ylim=(1.e-08, 3.e-05))
ax.set_xlabel(r'$\rho$',color="black", fontsize=17)
ax.set_ylabel(r'$\lambda$',color="black", fontsize=17)
#ax.set_yscale('log')

##############################################
#Setup Tick Labels
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)

##############################################
#Setup Grids
plt.grid(visible=True, which='major', axis='both',
    color='silver', linestyle='-', linewidth=0.5)

##############################################
#Setup Legends
#ax.legend(("phase field", "level set", "sharp interface"),
#          shadow=False, loc=(0.01, 0.48), handlelength=1.5, fontsize=16)
Legend = ax.legend([r"$N=4$ (Exact)", r"$N=8$ (Exact)", r"Approximation"],
          shadow=False, loc="lower right", handlelength=1.5, fontsize=17, ncol=1,framealpha=1, frameon=True,fancybox=False,edgecolor='black')
Legend.get_frame().set_linewidth(0.7)


##############################################
#Setup Textboxes and Annotations
t1 = (r"increasing $\rho$ significantly"
     "\n"
     r"improves $\lambda$ when $\rho$ is small")
ax.text(50, 0.63, t1, color="black", fontsize=17, ha='left')
t2 = (r"the approximation converges"
    "\n"
    r"to the exact $\lambda$ when $\rho$ is high")
ax.text(236, 0.258, t2, color="black", fontsize=17, ha='left')

ax.annotate("", xy=(65, 0.36), xytext=(65, 0.624),
            arrowprops=dict(arrowstyle="->", linewidth=1))
ax.annotate("", xy=(400, 0.58), xytext=(400, 0.322),
            arrowprops=dict(arrowstyle="->", linewidth=1))
from matplotlib.patches import Ellipse
e1 = Ellipse(xy=(171,0.52), width=5*2, height=0.03*2, angle=0, facecolor='white', color=None,edgecolor='black',linewidth=1.7)
ax.add_artist(e1)
e2 = Ellipse(xy=(150,0.406), width=5*2, height=0.03*2, angle=0, facecolor='white', color=None,edgecolor='black',linewidth=1.7)
ax.add_artist(e2)

ax.text(158, 0.34, r"$\epsilon=10^{-9}$", color="black", fontsize=17, ha='left')
ax.text(137, 0.56, r"$\epsilon=10^{-6}$", color="black", fontsize=17, ha='left')

#plt.tight_layout()
plt.savefig('v2propertiesFig3.eps', format='eps', transparent=False, dpi=1200)
plt.show()



#plt.savefig.update(transparent=False)
#plt.savefig('Test.pdf', format='pdf', dpi=1200)
#fig.savefig('Test.svg', format='svg', dpi=1200)


==> figure/properties/v2propertiesFig4.py <==
##############################################
#Import Python Libraries
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
#import scipy.io


##############################################
#Enable LaTex and Use LaTeX Libraries
#plt.rcParams['text.usetex'] = True
plt.rcParams.update({
#    'font.size': 8,
    'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsfonts,mathrsfs,amsmath}'
})



##############################################
#Import Data from .txt Files
dataTotal = np.loadtxt("v2propertiesFig4.txt",delimiter=',')
#dataTotal = np.loadtxt("dataTest.txt",delimiter=',')
Lambda_MSqr150 = dataTotal[:,0] 
Lambda_MSqr200 = dataTotal[:,1]
Lambda_MSqr250 = dataTotal[:,2] 
Lambda_MSqr300 = dataTotal[:,3] 
Lambda_MSqr350 = dataTotal[:,4] 
Lambda_MSqr400 = dataTotal[:,5]
tempArray = np.linspace(-10,0,101)
epsilonArray = 10**tempArray

#print(dataTotal[:,0])


##############################################
#Setup Figure Size
fig, ax = plt.subplots(figsize=[6, 4.8])
mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Helvetica')
for axis in ['top','bottom','left','right']:
    ax.spines[axis].set_linewidth(0.7)

##############################################
#Setup Margins of the Figure
plt.subplots_adjust(left=0.132, bottom=0.128, right=0.96, top=0.94)

##############################################
#Plot the Lines
markIndices1 = [10,30,50,70,90]

Line1 = ax.plot(epsilonArray,Lambda_MSqr150, '-o', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='black', clip_on=True,markevery=markIndices1)
Line2 = ax.plot(epsilonArray,Lambda_MSqr200, 'v-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='black', clip_on=False,markevery=markIndices1)
Line3 = ax.plot(epsilonArray,Lambda_MSqr250, 's-', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='black', clip_on=False,markevery=markIndices1)

Line4 = ax.plot(epsilonArray,Lambda_MSqr300, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=False,markevery=markIndices1)
Line5 = ax.plot(epsilonArray,Lambda_MSqr350, 'v-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=False,markevery=markIndices1)
Line6 = ax.plot(epsilonArray,Lambda_MSqr400, 's-', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='white', clip_on=False,markevery=markIndices1)





##############################################
#Setup X-Axis and Y-Axis
ax.set(xlim=(10**-10, 1))
ax.set(ylim=(0.39, 1))
ax.set_xlabel(r'$\epsilon$',color="black", fontsize=17)
ax.set_ylabel(r'$\lambda$',color="black", fontsize=17)
ax.set_xscale('log')
#ax.set_yscale('log')


##############################################
#Setup Tick Labels
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)
ax.set_xticks(10**np.linspace(-9, -1, 5))

##############################################
#Setup Grids
plt.grid(visible=True, which='major', axis='both',
    color='silver', linestyle='-', linewidth=0.5)

##############################################
#Setup Legends
#ax.legend(("phase field", "level set", "sharp interface"),
#          shadow=False, loc=(0.01, 0.48), handlelength=1.5, fontsize=16)
Legend = ax.legend([r"$\rho=150$", r"$\rho=200$", r"$\rho=250$",
    r"$\rho=300$", r"$\rho=350$", r"$\rho=400$"],
          shadow=False, loc="upper left", handlelength=1.5, fontsize=17, ncol=1,framealpha=1, frameon=True,fancybox=False,edgecolor='black')
Legend.get_frame().set_linewidth(0.7)


##############################################
#Setup Textboxes and Annotations
t1 = (r"$\lambda$ reduces only $14\%\sim24\%$ when"
     "\n"
     r"$\epsilon$ decreases from $10^{-5}$ to $10^{-9}$")
ax.text(25.e-8, 0.9, t1, color="black", fontsize=17, ha='left')

ax.annotate("", xy=(3.e-7, 0.66), xytext=(3.e-7, 0.89),
            arrowprops=dict(arrowstyle="->", linewidth=1))
ax.annotate("", xy=(400, 0.58), xytext=(400, 0.4),
            arrowprops=dict(arrowstyle="->", linewidth=1))
from matplotlib.patches import Ellipse
e1 = Ellipse(xy=(171,0.52), width=5*2, height=0.03*2, angle=0, facecolor='white', color=None,edgecolor='black',linewidth=1.7)
ax.add_artist(e1)
e2 = Ellipse(xy=(150,0.406), width=5*2, height=0.03*2, angle=0, facecolor='white', color=None,edgecolor='black',linewidth=1.7)
ax.add_artist(e2)

ax.text(158, 0.34, r"$\epsilon=10^{-9}$", color="black", fontsize=17, ha='left')
ax.text(137, 0.56, r"$\epsilon=10^{-6}$", color="black", fontsize=17, ha='left')

#plt.tight_layout()
plt.savefig('v2propertiesFig4.eps', format='eps', transparent=False, dpi=1200)
plt.show()



#plt.savefig.update(transparent=False)
#plt.savefig('Test.pdf', format='pdf', dpi=1200)
#fig.savefig('Test.svg', format='svg', dpi=1200)


==> figure/properties/v2propertiesFig5.py <==
##############################################
#Import Python Libraries
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
#import scipy.io


##############################################
#Enable LaTex and Use LaTeX Libraries
#plt.rcParams['text.usetex'] = True
plt.rcParams.update({
#    'font.size': 8,
    'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsfonts,mathrsfs,amsmath}'
})



##############################################
#Import Data from .txt Files
dataTotal = np.loadtxt("v2propertiesFig5.txt",delimiter=',')
#dataTotal = np.loadtxt("dataTest.txt",delimiter=',')
Lambda_10_1 = dataTotal[:,0] 
Lambda_10_2 = dataTotal[:,1]
Lambda_10_3 = dataTotal[:,2] 
Lambda_10_6 = dataTotal[:,3] 
dashLine1 = np.linspace(1,1,20)*0.402352941176471
dashLine2 = np.linspace(1,1,20)*0.491895424836601
dashLine3 = np.linspace(1,1,20)*0.622091503267974

NArray = np.arange(1,21,1)

#print(dataTotal[:,0])


##############################################
#Setup Figure Size
fig, ax = plt.subplots(figsize=[6, 4.8])
mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Helvetica')
for axis in ['top','bottom','left','right']:
    ax.spines[axis].set_linewidth(0.7)

##############################################
#Setup Margins of the Figure
plt.subplots_adjust(left=0.132, bottom=0.128, right=0.96, top=0.94)


##############################################
#Plot the Lines
markIndices1 = np.arange(0,20,2)
markIndices2 = [0,1,2,4,6,8,10,12,14,16,18]
markIndices4 = [0,1,2,3,4,5,6,8,10,12,14,16,18]

Line1 = ax.plot(NArray,Lambda_10_1, '-d', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=False,markevery=markIndices1)
Line2 = ax.plot(NArray,Lambda_10_2, 'v-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=False,markevery=markIndices2)
Line3 = ax.plot(NArray,Lambda_10_3, 's-', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='white', clip_on=False,markevery=markIndices2)
Line4 = ax.plot(NArray,Lambda_10_6, 'o-', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=False,markevery=markIndices4)

Line5 = ax.plot(NArray,dashLine1, '--', linewidth=1.2, markersize=7,
    color='black',markerfacecolor='white', clip_on=False)
Line6 = ax.plot(NArray,dashLine2, '--', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='white', clip_on=False)
Line6 = ax.plot(NArray,dashLine3, '--', linewidth=1.2, markersize=6,
    color='black',markerfacecolor='white', clip_on=False)





##############################################
#Setup X-Axis and Y-Axis
ax.set(xlim=(1, 20))
ax.set(ylim=(0.2, 1))
ax.set_xlabel(r'$N$',color="black", fontsize=17)
ax.set_ylabel(r'$\lambda$',color="black", fontsize=17)
#ax.set_xscale('log')
#ax.set_yscale('log')
ax.set_xticks([5,10,15,20])

##############################################
#Setup Tick Labels
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)

##############################################
#Setup Grids
plt.grid(visible=True, which='major', axis='both',
    color='silver', linestyle='-', linewidth=0.5)

##############################################
#Setup Legends
#ax.legend(("phase field", "level set", "sharp interface"),
#          shadow=False, loc=(0.01, 0.48), handlelength=1.5, fontsize=16)
Legend = ax.legend([r"$\epsilon=10^{-1}$", r"$\epsilon=10^{-2}$", r"$\epsilon=10^{-3}$",
    r"$\epsilon=10^{-6}$"],
          shadow=False, loc="lower right", handlelength=1.5, fontsize=17, ncol=1,framealpha=1, frameon=True,fancybox=False,edgecolor='black')
Legend.get_frame().set_linewidth(0.7)


##############################################
#Setup Textboxes and Annotations
#t1 = (r"$\lambda$ reduces only $14\%\sim24\%$"
#     "\n"
#     r"when $\epsilon$ decreases from $10^{-5}$ to $10^{-9}$")
#ax.text(1.e-7, 0.9, t1, color="black", fontsize=13, ha='left')

#ax.annotate("", xy=(3.e-7, 0.66), xytext=(3.e-7, 0.89),
#            arrowprops=dict(arrowstyle="->", linewidth=1))
#ax.annotate("", xy=(400, 0.58), xytext=(400, 0.4),
#            arrowprops=dict(arrowstyle="->", linewidth=1))
#from matplotlib.patches import Ellipse
#e1 = Ellipse(xy=(171,0.52), width=5*2, height=0.03*2, angle=0, facecolor='white', color=None,edgecolor='black',linewidth=1.7)
#ax.add_artist(e1)

#plt.tight_layout()
plt.savefig('v2propertiesFig5.eps', format='eps', transparent=False, dpi=1200)
plt.show()



#plt.savefig.update(transparent=False)
#plt.savefig('Test.pdf', format='pdf', dpi=1200)
#fig.savefig('Test.svg', format='svg', dpi=1200)


==> figure/testLoadTxt.py <==
##############################################
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
#import scipy.io


variableTry = np.loadtxt("myData.txt",delimiter=',')
print(variableTry)

==> figure/v2MIMOFig2.py <==
##############################################
#Import Python Libraries
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
#import scipy.io


##############################################
#Enable LaTex and Use LaTeX Libraries
plt.rcParams['text.usetex'] = True
plt.rcParams.update({
#    'font.size': 8,
#   'text.usetex': True,
    'text.latex.preamble': r'\usepackage{amsfonts,mathrsfs}'
})



##############################################
#Import Data from .txt Files






#plt.figure(figsize=[3.3, 3.3])

fig, ax = plt.subplots(figsize=[6, 4.8])
# interface tracking profiles
N = 500
delta = 0.6
X = np.linspace(-1, 1, N)
ax.plot(X, (1 - np.tanh(4 * X / delta)) / 2,    # phase field tanh profiles
        X, (1.4 + np.tanh(4 * X / delta)) / 4, "C2",  # composition profile
        X, X < 0, "k--")                        # sharp interface

# legend
ax.legend(("phase field", "level set", "sharp interface"),
          shadow=False, loc=(0.01, 0.48), handlelength=1.5, fontsize=16)

# the arrow
ax.annotate("", xy=(-delta / 2., 0.1), xytext=(delta / 2., 0.1),
            arrowprops=dict(arrowstyle="<->", connectionstyle="arc3"))
ax.text(0, 0.1, r"$\delta$",
        color="black", fontsize=24,
        horizontalalignment="center", verticalalignment="center",
        bbox=dict(boxstyle="round", fc="white", ec="black", pad=0.2))

# Use tex in labels
ax.set_xticks([-1, 0, 1])
ax.set_xticklabels(["$-1$", r"$\pm 0$", "$+1$"], color="k", size=20)

# Left Y-axis labels, combine math mode and text mode
ax.set_ylabel(r"\bf{phase field} $\phi$", color="C0", fontsize=20)
ax.set_yticks([0, 0.5, 1])
ax.set_yticklabels([r"\bf{0}", r"\bf{.5}", r"\bf{1}"], color="k", size=20)


# Right Y-axis labels
ax.text(1.02, 0.5, r"\bf{level set} $\phi$",
        color="C2", fontsize=20, rotation=90,
        horizontalalignment="left", verticalalignment="center",
        clip_on=False, transform=ax.transAxes)

# Use multiline environment inside a `text`.
# level set equations
# '\parbox' is necessary to save the figure as .eps
eq1 = (r"\parbox{0in}{"
       r"\begin{eqnarray*}"
       r"|\nabla\phi| &=& 1,\\"
       r"\frac{\partial \phi}{\partial t} + U|\nabla \phi| &=& 0 "
       r"\end{eqnarray*}"
       r"}"
       )
ax.text(1, 0.9, eq1, color="C2", fontsize=18,
        horizontalalignment="right", verticalalignment="top")

# phase field equations
eq2 = (r"\parbox{0in}{"
       r"\begin{eqnarray*}"
       r"\mathcal{F} &=& \int f\left( \phi, c \right) dV, \\ "
       r"\frac{ \partial \phi } { \partial t } &=& -M_{ \phi } "
       r"\frac{ \delta \mathcal{F} } { \delta \phi }"
       r"\end{eqnarray*}"
       r"}"
       )
ax.text(0.18, 0.18, eq2, color="C0", fontsize=16, horizontalalignment="left", verticalalignment="top")

ax.text(-1, .30, r"gamma: $\gamma$, $\mathbb{E}$", color="r", fontsize=20)
ax.text(-1, .18, r"Omega: $\Omega$, $\mathscr{P}$", color="b", fontsize=20)


#mpl.pyplot.grid(visible=True, which='major', axis='both', **kwargs)[source]
mpl.pyplot.grid(visible=True, which='major', axis='both')


#plt.savefig.update(transparent=False)
plt.savefig('v2MIMOFig2.eps', format='eps', transparent=False, dpi=1200)
#plt.savefig('Test.pdf', format='pdf', dpi=1200)
#fig.savefig('Test.svg', format='svg', dpi=1200)

plt.show()



